PySPH: a Python-based framework for smoothed particle hydrodynamics

PySPH is an open-source, Python-based, framework for particle methods in general and Smoothed Particle Hydrodynamics (SPH) in particular. PySPH allows a user to define a complete SPH simulation using pure Python. High-performance code is generated from this high-level Python code and executed on either multiple cores, or on GPUs, seamlessly. It also supports distributed execution using MPI. PySPH supports a wide variety of SPH schemes and formulations. These include, incompressible and compressible fluid flow, elastic dynamics, rigid body dynamics, shallow water equations, and other problems. PySPH supports a variety of boundary conditions including mirror, periodic, solid wall, and inlet/outlet boundary conditions. The package is written to facilitate reuse and reproducibility. This paper discusses the overall design of PySPH and demonstrates many of its features. Several example results are shown to demonstrate the range of features that PySPH provides.

==> images/plot.py <==
if __name__ == "__main__":
    import sys
    omp = sys.argv[1]
    import matplotlib
    import numpy as np
    matplotlib.use('Tkagg')
    from matplotlib import pyplot as plt
    plt.figure(figsize=(5, 4))
    if omp == 'omp':
        threads, time1, time2 = np.loadtxt('omp.txt', unpack=True)
        plt.plot(threads, time1[0]/time1, '-o', label='N=1.4M')
        plt.plot(threads, time2[0]/time2, '-o', label='N=0.17M')
        plt.xlabel('threads')
    else:
        core, time = np.loadtxt('mpi.txt', unpack=True)
        plt.plot(core, time[0]/time, '-o', label='N=5.5M')
        plt.plot(core, core, '-o', label='ideal')
        plt.xlabel('cores')
    plt.ylabel('speed-up')
    plt.legend()
    plt.grid()
    plt.tight_layout()
    if omp == 'omp':
        plt.savefig('omp_speedup.pdf')
    else:
        plt.savefig('mpi_speedup.pdf')
    plt.close()


